Constraining the Progenitor System of the Type Ia Supernova 2021aefx

We present high-cadence optical and ultraviolet light curves of the normal Type Ia supernova (SN) 2021aefx, which shows an early bump during the first two days of observation. This bump may be a signature of interaction between the exploding white dwarf and a nondegenerate binary companion, or it may be intrinsic to the white dwarf explosion mechanism. In the case of the former, the short duration of the bump implies a relatively compact main-sequence companion star, although this conclusion is viewing-angle dependent. Our best-fit companion-shocking and double-detonation models both overpredict the UV luminosity during the bump, and existing nickel-shell models do not match the strength and timescale of the bump. We also present nebular spectra of SN 2021aefx, which do not show the hydrogen or helium emission expected from a nondegenerate companion, as well as a radio nondetection that rules out all symbiotic progenitor systems and most accretion disk winds. Our analysis places strong but conflicting constraints on the progenitor of SN 2021aefx; no current model can explain all of our observations.

==> anc/SN2021aefx_phot.tex <==
Title: Constraining the Progenitor System of the Type Ia Supernova 2021aefx 
Authors: Hosseinzadeh G., Sand D.J., Lundqvist P., Andrews J.E., Bostroem K.A., 
    Dong Y., Janzen D., Jencson J.E., Lundquist M., Meza Retamal N.E., 
    Pearson J., Valenti S., Wyatt S., Burke J., Howell D.A., McCully C., 
    Newsome M., Padilla Gonzalez E., Pellegrino C., Terreran G., Kwok L.A., 
    Jha S.W., Strader J., Kundu E., Ryder S.D., Haislip J., Kouprianov V., 
    Reichart D.E. 
Table: Data behind Figure 1 -- Light curve of SN 2021aefx
================================================================================
Byte-by-byte Description of file: dbf1.txt
--------------------------------------------------------------------------------
   Bytes Format Units   Label   Explanations
--------------------------------------------------------------------------------
   1-  9 F9.3   d       MJD     Modified Julian Date, JD-2,400,000.5
  11- 14 A4     ---     Filter  Filter (1)
  16- 16 A1     ---   l_omag    Limit flag on omag 
  19- 23 F5.2   mag     omag    Apparent Magnitude in Filter
  25- 28 F4.2   mag   e_omag    ?="" Uncertainty in omag
  30- 45 A16    ---     Tel     Telescope 
--------------------------------------------------------------------------------
Note (1): The DLT40 measurements are unfiltered
--------------------------------------------------------------------------------
59529.343         17.25 0.03 DLT40            
59529.491         17.00 0.05 DLT40            
59529.492         16.97 0.05 DLT40            
59529.516         16.87 0.04 DLT40            
59529.527         16.90 0.05 DLT40            
59529.528         16.85 0.05 DLT40            
59529.529         16.76 0.05 DLT40            
59529.541         17.00 0.04 DLT40            
59529.546         16.94 0.05 DLT40            
59529.552         16.97 0.04 DLT40            
59529.582         16.92 0.04 DLT40            
59529.609         16.71 0.04 DLT40            
59529.712         16.55 0.03 DLT40            
59529.718         16.58 0.03 DLT40            
59529.745         16.52 0.05 DLT40            
59529.757         16.65 0.03 DLT40            
59529.765 UVW1    18.46 0.22 Swift            
59529.767 U_S     16.91 0.10 Swift            
59529.768 B_S     16.86 0.07 Swift            
59529.769 UVW2 >  19.67      Swift            
59529.772 V_S     16.54 0.10 Swift            
59529.773 UVM2 >  20.01      Swift            
59529.774         16.53 0.02 DLT40            
59529.792         16.45 0.03 DLT40            
59529.792 U       16.41 0.04 Las Cumbres 1m   
59529.796 U       16.45 0.03 Las Cumbres 1m   
59529.800 B       16.81 0.02 Las Cumbres 1m   
59529.800         16.54 0.02 DLT40            
59529.802 B       16.75 0.02 Las Cumbres 1m   
59529.805 V       16.53 0.02 Las Cumbres 1m   
59529.807 V       16.57 0.02 Las Cumbres 1m   
59529.809 g       16.49 0.02 Las Cumbres 1m   
59529.811 g       16.52 0.02 Las Cumbres 1m   
59529.814 r       16.46 0.02 Las Cumbres 1m   
59529.816 r       16.44 0.02 Las Cumbres 1m   
59529.817 i       16.86 0.04 Las Cumbres 1m   
59529.819 i       16.76 0.03 Las Cumbres 1m   
59530.053         16.21 0.01 DLT40            
59530.099         16.16 0.01 DLT40            
59530.124         16.20 0.01 DLT40            
59530.137         16.19 0.01 DLT40            
59530.157         16.10 0.01 DLT40            
59530.165         16.24 0.02 DLT40            
59530.225         16.13 0.01 DLT40            
59530.226         16.07 0.01 DLT40            
59530.506         15.90 0.02 DLT40            
59530.518         15.97 0.02 DLT40            
59530.543         15.94 0.02 DLT40            
59530.555 UVW1    18.61 0.25 Swift            
59530.557 U_S     16.95 0.10 Swift            
59530.558 B_S     16.50 0.06 Swift            
59530.559 UVW2 >  19.70      Swift            
59530.562 V_S     15.83 0.07 Swift            
59530.563 UVM2 >  19.95      Swift            
59530.632         15.88 0.02 DLT40            
59530.643         15.85 0.02 DLT40            
59530.800 U       16.42 0.03 Las Cumbres 1m   
59530.804 U       16.44 0.03 Las Cumbres 1m   
59530.806         15.79 0.01 DLT40            
59530.808 B       16.33 0.02 Las Cumbres 1m   
59530.811 B       16.34 0.02 Las Cumbres 1m   
59530.813 V       15.74 0.02 Las Cumbres 1m   
59530.815 V       15.75 0.02 Las Cumbres 1m   
59530.817 g       15.90 0.02 Las Cumbres 1m   
59530.820 g       15.90 0.02 Las Cumbres 1m   
59530.822 r       15.68 0.02 Las Cumbres 1m   
59530.824 r       15.67 0.01 Las Cumbres 1m   
59530.826 i       16.12 0.02 Las Cumbres 1m   
59530.828 i       16.18 0.02 Las Cumbres 1m   
59531.154         15.52 0.01 DLT40            
59531.280         15.46 0.00 DLT40            
59531.286 UVW1    18.17 0.18 Swift            
59531.288 U_S     16.74 0.09 Swift            
59531.289 B_S     16.06 0.06 Swift            
59531.290 UVW2 >  19.67      Swift            
59531.294 V_S     15.43 0.06 Swift            
59531.295 UVM2 >  20.17      Swift            
59531.522         15.36 0.01 DLT40            
59531.621 U       15.97 0.02 Las Cumbres 1m   
59531.621 B       15.80 0.04 Las Cumbres 0.4m 
59531.623 B       15.73 0.04 Las Cumbres 0.4m 
59531.624 U       15.98 0.02 Las Cumbres 1m   
59531.626 V       15.18 0.03 Las Cumbres 0.4m 
59531.626         15.28 0.01 DLT40            
59531.627 V       15.18 0.03 Las Cumbres 0.4m 
59531.628 B       15.88 0.01 Las Cumbres 1m   
59531.629 g       15.36 0.02 Las Cumbres 0.4m 
59531.631 B       15.87 0.01 Las Cumbres 1m   
59531.632 g       15.36 0.03 Las Cumbres 0.4m 
59531.634 V       15.23 0.01 Las Cumbres 1m   
59531.634 r       15.11 0.02 Las Cumbres 0.4m 
59531.635 V       15.22 0.01 Las Cumbres 1m   
59531.636 r       15.13 0.03 Las Cumbres 0.4m 
59531.637 i       15.54 0.05 Las Cumbres 0.4m 
59531.637 g       15.45 0.01 Las Cumbres 1m   
59531.639 i       15.58 0.05 Las Cumbres 0.4m 
59531.640 g       15.45 0.01 Las Cumbres 1m   
59531.643 r       15.17 0.01 Las Cumbres 1m   
59531.645 r       15.16 0.01 Las Cumbres 1m   
59531.647 i       15.67 0.02 Las Cumbres 1m   
59531.648 i       15.68 0.02 Las Cumbres 1m   
59531.649 U       15.94 0.02 Las Cumbres 1m   
59531.653 U       15.90 0.02 Las Cumbres 1m   
59531.657 B       15.85 0.02 Las Cumbres 1m   
59531.660 B       15.81 0.02 Las Cumbres 1m   
59531.663 V       15.20 0.02 Las Cumbres 1m   
59531.664 V       15.20 0.01 Las Cumbres 1m   
59531.666 g       15.43 0.01 Las Cumbres 1m   
59531.669 g       15.42 0.01 Las Cumbres 1m   
59531.672 r       15.14 0.01 Las Cumbres 1m   
59531.673 r       15.14 0.01 Las Cumbres 1m   
59531.675 i       15.63 0.02 Las Cumbres 1m   
59531.677         15.29 0.01 DLT40            
59531.677 i       15.65 0.02 Las Cumbres 1m   
59531.788         15.17 0.01 DLT40            
59532.012         15.05 0.01 DLT40            
59532.063         15.05 0.01 DLT40            
59532.083 UVW1    17.68 0.09 Swift            
59532.084 U_S     16.09 0.05 Swift            
59532.085 B_S     15.24 0.04 Swift            
59532.086 UVW2    18.95 0.15 Swift            
59532.090 V_S     14.67 0.04 Swift            
59532.091 UVM2 >  20.42      Swift            
59532.107         15.04 0.01 DLT40            
59532.126         14.90 0.00 DLT40            
59532.171         14.96 0.01 DLT40            
59532.251         14.86 0.00 DLT40            
59532.329         14.82 0.00 DLT40            
59532.483 U       15.40 0.02 Las Cumbres 1m   
59532.487 U       15.41 0.02 Las Cumbres 1m   
59532.491 B       15.24 0.01 Las Cumbres 1m   
59532.493 B       15.23 0.01 Las Cumbres 1m   
59532.496 V       14.75 0.01 Las Cumbres 1m   
59532.498 V       14.75 0.01 Las Cumbres 1m   
59532.500 g       14.86 0.01 Las Cumbres 1m   
59532.502 g       14.85 0.01 Las Cumbres 1m   
59532.505 r       14.70 0.01 Las Cumbres 1m   
59532.507 r       14.70 0.01 Las Cumbres 1m   
59532.509 i       15.19 0.01 Las Cumbres 1m   
59532.511 i       15.19 0.01 Las Cumbres 1m   
59532.628 B       15.26 0.04 Las Cumbres 0.4m 
59532.630 B       15.23 0.04 Las Cumbres 0.4m 
59532.633 V       14.69 0.03 Las Cumbres 0.4m 
59532.634 V       14.68 0.03 Las Cumbres 0.4m 
59532.636 g       14.85 0.03 Las Cumbres 0.4m 
59532.639 g       14.83 0.03 Las Cumbres 0.4m 
59532.641 r       14.59 0.03 Las Cumbres 0.4m 
59532.643 r       14.65 0.03 Las Cumbres 0.4m 
59532.645 i       15.09 0.05 Las Cumbres 0.4m 
59532.646 i       15.08 0.05 Las Cumbres 0.4m 
59532.805         14.60 0.00 DLT40            
59532.806 U       15.22 0.02 Las Cumbres 1m   
59532.809 U       15.16 0.02 Las Cumbres 1m   
59532.812 B       14.95 0.01 Las Cumbres 1m   
59532.814 B       14.95 0.02 Las Cumbres 1m   
59532.815 V       14.61 0.01 Las Cumbres 1m   
59532.817 V       14.59 0.01 Las Cumbres 1m   
59532.818 g       14.65 0.01 Las Cumbres 1m   
59532.820 g       14.63 0.01 Las Cumbres 1m   
59532.822 r       14.54 0.01 Las Cumbres 1m   
59532.823 r       14.54 0.01 Las Cumbres 1m   
59532.825 i       15.07 0.01 Las Cumbres 1m   
59532.826 i       15.05 0.01 Las Cumbres 1m   
59533.014         14.53 0.00 DLT40            
59533.050         14.48 0.01 DLT40            
59533.103         14.45 0.00 DLT40            
59533.140         14.42 0.00 DLT40            
59533.345 UVW1    17.05 0.07 Swift            
59533.347 U_S     15.39 0.05 Swift            
59533.348 B_S     14.57 0.04 Swift            
59533.349 UVW2    18.22 0.11 Swift            
59533.353 V_S     14.21 0.04 Swift            
59533.354 UVM2 >  20.30      Swift            
59533.423 U       14.76 0.02 Las Cumbres 1m   
59533.426 U       14.71 0.03 Las Cumbres 1m   
59533.429 B       14.59 0.01 Las Cumbres 1m   
59533.431 B       14.58 0.01 Las Cumbres 1m   
59533.432 V       14.29 0.01 Las Cumbres 1m   
59533.434 V       14.29 0.01 Las Cumbres 1m   
59533.435 g       14.30 0.01 Las Cumbres 1m   
59533.437 g       14.30 0.01 Las Cumbres 1m   
59533.439 r       14.25 0.01 Las Cumbres 1m   
59533.440 r       14.26 0.01 Las Cumbres 1m   
59533.442 i       14.72 0.01 Las Cumbres 1m   
59533.443 i       14.74 0.01 Las Cumbres 1m   
59533.510         14.29 0.01 DLT40            
59533.536         14.23 0.00 DLT40            
59533.635 B       14.46 0.03 Las Cumbres 0.4m 
59533.637 B       14.48 0.02 Las Cumbres 0.4m 
59533.640 V       14.14 0.02 Las Cumbres 0.4m 
59533.641 V       14.15 0.02 Las Cumbres 0.4m 
59533.651 i       14.60 0.04 Las Cumbres 0.4m 
59533.653 i       14.60 0.03 Las Cumbres 0.4m 
59533.782 U       14.45 0.02 Las Cumbres 1m   
59533.784 U       14.43 0.02 Las Cumbres 1m   
59533.787 B       14.29 0.01 Las Cumbres 1m   
59533.789 B       14.30 0.01 Las Cumbres 1m   
59533.791 V       14.14 0.01 Las Cumbres 1m   
59533.792 V       14.14 0.01 Las Cumbres 1m   
59533.794 g       14.07 0.01 Las Cumbres 1m   
59533.795 g       14.07 0.01 Las Cumbres 1m   
59533.797 r       14.09 0.01 Las Cumbres 1m   
59533.799 r       14.09 0.01 Las Cumbres 1m   
59533.801 i       14.58 0.01 Las Cumbres 1m   
59534.046         14.07 0.01 DLT40            
59534.093         14.03 0.01 DLT40            
59534.421 U       13.94 0.02 Las Cumbres 1m   
59534.424 U       13.94 0.02 Las Cumbres 1m   
59534.427 B       14.00 0.01 Las Cumbres 1m   
59534.429 B       14.01 0.01 Las Cumbres 1m   
59534.430 V       13.88 0.01 Las Cumbres 1m   
59534.432 V       13.88 0.01 Las Cumbres 1m   
59534.433 g       13.80 0.01 Las Cumbres 1m   
59534.435 g       13.81 0.01 Las Cumbres 1m   
59534.437 r       13.82 0.01 Las Cumbres 1m   
59534.438 r       13.82 0.01 Las Cumbres 1m   
59534.440 i       14.28 0.01 Las Cumbres 1m   
59534.441 i       14.28 0.01 Las Cumbres 1m   
59534.519         13.80 0.00 DLT40            
59534.641 B       13.95 0.04 Las Cumbres 0.4m 
59534.644 B       13.94 0.02 Las Cumbres 0.4m 
59534.647 V       13.72 0.02 Las Cumbres 0.4m 
59534.648 V       13.75 0.02 Las Cumbres 0.4m 
59534.650 g       13.76 0.02 Las Cumbres 0.4m 
59534.652 g       13.77 0.02 Las Cumbres 0.4m 
59534.655 r       13.72 0.02 Las Cumbres 0.4m 
59534.657 r       13.70 0.02 Las Cumbres 0.4m 
59534.658 i       14.06 0.02 Las Cumbres 0.4m 
59534.660 i       14.13 0.03 Las Cumbres 0.4m 
59534.815 U       13.82 0.02 Las Cumbres 1m   
59534.817 U       13.84 0.02 Las Cumbres 1m   
59534.819 B       13.73 0.01 Las Cumbres 1m   
59534.820 B       13.74 0.01 Las Cumbres 1m   
59534.821 V       13.75 0.01 Las Cumbres 1m   
59534.822 V       13.75 0.01 Las Cumbres 1m   
59534.824 g       13.59 0.01 Las Cumbres 1m   
59534.825 g       13.59 0.01 Las Cumbres 1m   
59534.827 r       13.67 0.01 Las Cumbres 1m   
59534.828 r       13.67 0.01 Las Cumbres 1m   
59534.829 i       14.16 0.01 Las Cumbres 1m   
59534.830 i       14.15 0.01 Las Cumbres 1m   
59535.104         13.54 0.00 DLT40            
59535.189         13.55 0.00 DLT40            
59535.481 UVW1    15.66 0.06 Swift            
59535.483 U_S     13.91 0.05 Swift            
59535.484 B_S     13.48 0.04 Swift            
59535.485 UVW2    16.95 0.08 Swift            
59535.488 V_S     13.44 0.04 Swift            
59535.489 UVM2    19.64 0.30 Swift            
59535.669 g       13.37 0.02 Las Cumbres 0.4m 
59535.672 g       13.38 0.02 Las Cumbres 0.4m 
59535.678 i       13.79 0.02 Las Cumbres 0.4m 
59535.679 i       13.78 0.02 Las Cumbres 0.4m 
59536.049         13.25 0.00 DLT40            
59536.069 U       13.16 0.02 Las Cumbres 1m   
59536.071 U       13.20 0.02 Las Cumbres 1m   
59536.073 B       13.26 0.01 Las Cumbres 1m   
59536.074 B       13.27 0.01 Las Cumbres 1m   
59536.076 V       13.32 0.02 Las Cumbres 1m   
59536.077 V       13.31 0.02 Las Cumbres 1m   
59536.078 g       13.13 0.01 Las Cumbres 1m   
59536.079 g       13.13 0.01 Las Cumbres 1m   
59536.081 r       13.25 0.01 Las Cumbres 1m   
59536.082 r       13.26 0.01 Las Cumbres 1m   
59536.083 i       13.69 0.01 Las Cumbres 1m   
59536.084 i       13.69 0.01 Las Cumbres 1m   
59536.126         13.19 0.00 DLT40            
59536.662 B       13.71 0.11 Las Cumbres 0.4m 
59536.664 B       13.31 0.06 Las Cumbres 0.4m 
59536.667 V       13.22 0.04 Las Cumbres 0.4m 
59536.668 V       13.22 0.04 Las Cumbres 0.4m 
59536.670 g       13.14 0.04 Las Cumbres 0.4m 
59536.673 g       13.22 0.05 Las Cumbres 0.4m 
59536.675 r       13.31 0.12 Las Cumbres 0.4m 
59536.677 r       13.36 0.17 Las Cumbres 0.4m 
59536.678 i       13.58 0.18 Las Cumbres 0.4m 
59536.680 i       13.63 0.17 Las Cumbres 0.4m 
59536.953 U       12.85 0.02 Las Cumbres 1m   
59536.955 U       12.83 0.02 Las Cumbres 1m   
59536.956 B       13.02 0.01 Las Cumbres 1m   
59536.958 B       13.02 0.01 Las Cumbres 1m   
59536.959 V       13.11 0.01 Las Cumbres 1m   
59536.960 V       13.11 0.01 Las Cumbres 1m   
59536.962 g       12.90 0.01 Las Cumbres 1m   
59536.963 g       12.89 0.01 Las Cumbres 1m   
59536.964 r       13.05 0.01 Las Cumbres 1m   
59536.965 r       13.04 0.01 Las Cumbres 1m   
59536.967 i       13.45 0.01 Las Cumbres 1m   
59536.968 i       13.45 0.01 Las Cumbres 1m   
59537.002 UVW2    16.05 0.07 Swift            
59537.016 UVW2    16.01 0.07 Swift            
59537.341         12.91 0.00 DLT40            
59537.600 UVW1    14.34 0.05 Swift            
59537.602 U_S     12.73 0.05 Swift            
59537.603 B_S     12.84 0.04 Swift            
59537.604 UVW2    15.93 0.07 Swift            
59537.607 V_S     12.91 0.04 Swift            
59537.608 UVM2    18.17 0.14 Swift            
59537.779 B       12.94 0.02 Las Cumbres 0.4m 
59537.781 B       12.97 0.02 Las Cumbres 0.4m 
59537.784 V       12.93 0.02 Las Cumbres 0.4m 
59537.785 V       12.91 0.02 Las Cumbres 0.4m 
59537.787 g       12.87 0.03 Las Cumbres 0.4m 
59537.789 g       12.87 0.02 Las Cumbres 0.4m 
59537.792 r       12.88 0.02 Las Cumbres 0.4m 
59537.793 r       12.85 0.02 Las Cumbres 0.4m 
59537.795 i       13.18 0.02 Las Cumbres 0.4m 
59537.796 i       13.17 0.02 Las Cumbres 0.4m 
59537.853 U       12.59 0.02 Las Cumbres 1m   
59537.855 U       12.58 0.02 Las Cumbres 1m   
59537.857 B       12.83 0.01 Las Cumbres 1m   
59537.858 B       12.82 0.01 Las Cumbres 1m   
59537.860 V       12.92 0.01 Las Cumbres 1m   
59537.861 V       12.92 0.01 Las Cumbres 1m   
59537.862 g       12.70 0.01 Las Cumbres 1m   
59537.863 g       12.69 0.01 Las Cumbres 1m   
59537.865 r       12.86 0.01 Las Cumbres 1m   
59537.866 r       12.86 0.01 Las Cumbres 1m   
59537.867 i       13.24 0.01 Las Cumbres 1m   
59537.868 i       13.24 0.01 Las Cumbres 1m   
59538.328         12.69 0.00 DLT40            
59538.854 U       12.41 0.02 Las Cumbres 1m   
59538.856 U       12.38 0.02 Las Cumbres 1m   
59538.858 B       12.62 0.02 Las Cumbres 1m   
59538.859 B       12.63 0.01 Las Cumbres 1m   
59538.861 V       12.74 0.01 Las Cumbres 1m   
59538.862 V       12.75 0.01 Las Cumbres 1m   
59538.863 g       12.51 0.01 Las Cumbres 1m   
59538.864 g       12.52 0.01 Las Cumbres 1m   
59538.866 r       12.69 0.01 Las Cumbres 1m   
59538.867 r       12.69 0.01 Las Cumbres 1m   
59538.868 i       13.06 0.01 Las Cumbres 1m   
59538.869 i       13.05 0.01 Las Cumbres 1m   
59538.897 B       12.71 0.02 Las Cumbres 0.4m 
59538.899 B       12.71 0.02 Las Cumbres 0.4m 
59538.902 V       12.78 0.03 Las Cumbres 0.4m 
59538.903 V       12.76 0.03 Las Cumbres 0.4m 
59538.905 g       12.70 0.03 Las Cumbres 0.4m 
59538.907 g       12.65 0.03 Las Cumbres 0.4m 
59538.910 r       12.66 0.02 Las Cumbres 0.4m 
59538.912 r       12.65 0.02 Las Cumbres 0.4m 
59538.913 i       12.92 0.03 Las Cumbres 0.4m 
59538.915 i       12.92 0.02 Las Cumbres 0.4m 
59539.561         12.57 0.00 DLT40            
59540.028 B       12.49 0.04 Las Cumbres 0.4m 
59540.031 B       12.36 0.03 Las Cumbres 0.4m 
59540.033 V       12.42 0.03 Las Cumbres 0.4m 
59540.035 V       12.44 0.03 Las Cumbres 0.4m 
59540.037 g       12.26 0.03 Las Cumbres 0.4m 
59540.039 g       12.17 0.03 Las Cumbres 0.4m 
59540.041 r       12.35 0.03 Las Cumbres 0.4m 
59540.043 r       12.33 0.03 Las Cumbres 0.4m 
59540.045 i       12.82 0.03 Las Cumbres 0.4m 
59540.046 i       12.80 0.03 Las Cumbres 0.4m 
59541.026 B       12.34 0.04 Las Cumbres 0.4m 
59541.028 B       12.42 0.04 Las Cumbres 0.4m 
59541.031 V       12.30 0.02 Las Cumbres 0.4m 
59541.032 V       12.31 0.03 Las Cumbres 0.4m 
59541.034 g       12.15 0.03 Las Cumbres 0.4m 
59541.036 g       12.25 0.03 Las Cumbres 0.4m 
59541.039 r       12.37 0.03 Las Cumbres 0.4m 
59541.040 r       12.31 0.02 Las Cumbres 0.4m 
59541.042 i       12.74 0.03 Las Cumbres 0.4m 
59541.043 i       12.76 0.03 Las Cumbres 0.4m 
59541.387 UVW1    13.56 0.05 Swift            
59541.389 U_S     12.33 0.04 Swift            
59541.390 B_S     13.03 0.04 Swift            
59541.391 UVW2    15.15 0.07 Swift            
59541.394 V_S     12.46 0.04 Swift            
59541.395 UVM2    17.16 0.07 Swift            
59541.510         12.37 0.00 DLT40            
59541.701         12.33 0.00 DLT40            
59541.771 U       12.02 0.02 Las Cumbres 1m   
59541.772 U       12.01 0.02 Las Cumbres 1m   
59541.774 B       12.26 0.02 Las Cumbres 1m   
59541.776 B       12.25 0.01 Las Cumbres 1m   
59541.777 V       12.40 0.01 Las Cumbres 1m   
59541.778 V       12.40 0.01 Las Cumbres 1m   
59541.779 g       12.18 0.01 Las Cumbres 1m   
59541.781 g       12.18 0.01 Las Cumbres 1m   
59541.782 r       12.38 0.01 Las Cumbres 1m   
59541.783 r       12.38 0.01 Las Cumbres 1m   
59541.789 U       11.97 0.02 Las Cumbres 1m   
59541.791 U       11.98 0.02 Las Cumbres 1m   
59541.793 B       12.27 0.02 Las Cumbres 1m   
59541.794 B       12.28 0.01 Las Cumbres 1m   
59541.796 V       12.39 0.01 Las Cumbres 1m   
59541.797 V       12.38 0.01 Las Cumbres 1m   
59541.798 g       12.21 0.01 Las Cumbres 1m   
59541.799 g       12.20 0.01 Las Cumbres 1m   
59541.801 r       12.37 0.01 Las Cumbres 1m   
59541.802 r       12.35 0.01 Las Cumbres 1m   
59541.803 i       12.80 0.02 Las Cumbres 1m   
59541.804 i       12.79 0.01 Las Cumbres 1m   
59541.906 B       12.21 0.02 Las Cumbres 0.4m 
59541.908 B       12.20 0.02 Las Cumbres 0.4m 
59541.911 V       12.24 0.02 Las Cumbres 0.4m 
59541.912 V       12.25 0.02 Las Cumbres 0.4m 
59541.914 g       12.17 0.02 Las Cumbres 0.4m 
59541.916 g       12.17 0.02 Las Cumbres 0.4m 
59541.919 r       12.26 0.02 Las Cumbres 0.4m 
59541.920 r       12.25 0.02 Las Cumbres 0.4m 
59541.922 i       12.61 0.02 Las Cumbres 0.4m 
59541.924 i       12.61 0.02 Las Cumbres 0.4m 
59542.609         12.28 0.00 DLT40            
59542.623         12.28 0.00 DLT40            
59542.776 B       12.13 0.02 Las Cumbres 0.4m 
59542.778 B       12.10 0.02 Las Cumbres 0.4m 
59542.781 V       12.14 0.02 Las Cumbres 0.4m 
59542.782 V       12.14 0.02 Las Cumbres 0.4m 
59542.784 g       12.02 0.02 Las Cumbres 0.4m 
59542.786 g       12.02 0.02 Las Cumbres 0.4m 
59542.789 r       12.17 0.02 Las Cumbres 0.4m 
59542.790 r       12.19 0.02 Las Cumbres 0.4m 
59542.792 i       12.63 0.03 Las Cumbres 0.4m 
59542.793 i       12.59 0.02 Las Cumbres 0.4m 
59542.817         12.27 0.00 DLT40            
59542.947 U       11.88 0.02 Las Cumbres 1m   
59542.949 U       11.88 0.02 Las Cumbres 1m   
59542.951 B       12.20 0.01 Las Cumbres 1m   
59542.952 B       12.21 0.01 Las Cumbres 1m   
59542.954 V       12.30 0.01 Las Cumbres 1m   
59542.955 V       12.30 0.01 Las Cumbres 1m   
59542.956 g       12.18 0.01 Las Cumbres 1m   
59543.017 U       11.89 0.02 Las Cumbres 1m   
59543.019 U       11.88 0.02 Las Cumbres 1m   
59543.021 B       12.17 0.01 Las Cumbres 1m   
59543.022 B       12.16 0.01 Las Cumbres 1m   
59543.024 V       12.27 0.01 Las Cumbres 1m   
59543.025 V       12.26 0.01 Las Cumbres 1m   
59543.026 g       12.06 0.01 Las Cumbres 1m   
59543.027 g       12.06 0.01 Las Cumbres 1m   
59543.029 r       12.27 0.01 Las Cumbres 1m   
59543.030 r       12.27 0.01 Las Cumbres 1m   
59543.031 i       12.73 0.01 Las Cumbres 1m   
59543.032 i       12.72 0.01 Las Cumbres 1m   
59543.606         12.24 0.00 DLT40            
59543.760         12.24 0.00 DLT40            
59544.087 U       11.81 0.02 Las Cumbres 1m   
59544.089 U       11.81 0.01 Las Cumbres 1m   
59544.090 B       12.10 0.01 Las Cumbres 1m   
59544.092 B       12.10 0.01 Las Cumbres 1m   
59544.093 V       12.19 0.01 Las Cumbres 1m   
59544.094 V       12.20 0.01 Las Cumbres 1m   
59544.096 g       11.99 0.01 Las Cumbres 1m   
59544.097 g       11.99 0.01 Las Cumbres 1m   
59544.098 r       12.23 0.01 Las Cumbres 1m   
59544.099 r       12.22 0.01 Las Cumbres 1m   
59544.101 i       12.72 0.01 Las Cumbres 1m   
59544.102 i       12.73 0.01 Las Cumbres 1m   
59544.278 B       12.11 0.03 Las Cumbres 0.4m 
59544.280 B       12.12 0.03 Las Cumbres 0.4m 
59544.283 V       12.13 0.03 Las Cumbres 0.4m 
59544.284 V       12.11 0.02 Las Cumbres 0.4m 
59544.286 g       12.08 0.02 Las Cumbres 0.4m 
59544.288 g       12.09 0.02 Las Cumbres 0.4m 
59544.291 r       12.18 0.02 Las Cumbres 0.4m 
59544.292 r       12.17 0.02 Las Cumbres 0.4m 
59544.294 i       12.63 0.02 Las Cumbres 0.4m 
59544.295 i       12.61 0.03 Las Cumbres 0.4m 
59544.650         12.18 0.00 DLT40            
59544.808         12.19 0.00 DLT40            
59544.972 UVW1    13.21 0.05 Swift            
59544.973 U_S     11.69 0.05 Swift            
59544.975 B_S     12.11 0.04 Swift            
59544.976 UVW2    14.80 0.07 Swift            
59544.978 V_S     12.12 0.04 Swift            
59544.979 UVM2    16.27 0.06 Swift            
59545.128 B       12.05 0.03 Las Cumbres 0.4m 
59545.130 B       11.99 0.03 Las Cumbres 0.4m 
59545.132 V       11.98 0.02 Las Cumbres 0.4m 
59545.134 V       11.97 0.02 Las Cumbres 0.4m 
59545.136 g       11.90 0.02 Las Cumbres 0.4m 
59545.138 g       11.98 0.03 Las Cumbres 0.4m 
59545.141 r       12.04 0.02 Las Cumbres 0.4m 
59545.142 r       12.04 0.02 Las Cumbres 0.4m 
59545.144 i       12.65 0.03 Las Cumbres 0.4m 
59545.145 i       12.65 0.03 Las Cumbres 0.4m 
59545.582         12.16 0.00 DLT40            
59546.089 B       12.07 0.05 Las Cumbres 0.4m 
59546.090 B       12.37 0.07 Las Cumbres 0.4m 
59546.091 V       12.08 0.05 Las Cumbres 0.4m 
59546.091 V       12.04 0.05 Las Cumbres 0.4m 
59546.092 g       12.04 0.04 Las Cumbres 0.4m 
59546.093 g       11.96 0.03 Las Cumbres 0.4m 
59546.094 r       12.01 0.03 Las Cumbres 0.4m 
59546.094 r       12.00 0.03 Las Cumbres 0.4m 
59546.095 i       12.72 0.04 Las Cumbres 0.4m 
59546.095 i       12.72 0.04 Las Cumbres 0.4m 
59546.440 UVW1    13.39 0.05 Swift            
59546.441 U_S     11.81 0.04 Swift            
59546.443 B_S     12.10 0.04 Swift            
59546.444 UVW2    14.94 0.07 Swift            
59546.446 V_S     12.07 0.04 Swift            
59546.447 UVM2    16.14 0.07 Swift            
59547.100 B       12.30 0.04 Las Cumbres 0.4m 
59547.101 B       12.31 0.03 Las Cumbres 0.4m 
59547.102 V       12.12 0.04 Las Cumbres 0.4m 
59547.103 V       12.09 0.04 Las Cumbres 0.4m 
59547.103 g       12.15 0.02 Las Cumbres 0.4m 
59547.104 g       12.15 0.02 Las Cumbres 0.4m 
59547.105 r       12.22 0.02 Las Cumbres 0.4m 
59547.106 r       12.22 0.02 Las Cumbres 0.4m 
59547.106 i       12.86 0.03 Las Cumbres 0.4m 
59547.107 i       12.87 0.03 Las Cumbres 0.4m 
59547.322         12.08 0.00 DLT40            
59547.593         12.14 0.00 DLT40            
59547.873 U       11.84 0.02 Las Cumbres 1m   
59547.875 U       11.85 0.02 Las Cumbres 1m   
59547.876 B       12.10 0.01 Las Cumbres 1m   
59547.877 B       12.10 0.01 Las Cumbres 1m   
59547.879 V       12.13 0.02 Las Cumbres 1m   
59547.879 V       12.12 0.01 Las Cumbres 1m   
59547.880 g       11.98 0.01 Las Cumbres 1m   
59547.881 g       11.99 0.01 Las Cumbres 1m   
59547.882 r       12.12 0.01 Las Cumbres 1m   
59547.883 r       12.11 0.01 Las Cumbres 1m   
59547.884 i       12.78 0.01 Las Cumbres 1m   
59547.884 i       12.79 0.01 Las Cumbres 1m   
59548.031 UVW1    13.43 0.05 Swift            
59548.033 U_S     11.84 0.04 Swift            
59548.034 B_S     12.08 0.04 Swift            
59548.035 UVW2    14.89 0.07 Swift            
59548.038 V_S     12.02 0.04 Swift            
59548.039 UVM2    16.05 0.07 Swift            
59548.120 B       12.15 0.04 Las Cumbres 0.4m 
59548.120 B       12.19 0.05 Las Cumbres 0.4m 
59548.121 V       12.02 0.03 Las Cumbres 0.4m 
59548.122 V       12.02 0.03 Las Cumbres 0.4m 
59548.122 g       11.93 0.03 Las Cumbres 0.4m 
59548.123 g       11.96 0.03 Las Cumbres 0.4m 
59548.124 r       12.02 0.03 Las Cumbres 0.4m 
59548.125 r       12.01 0.03 Las Cumbres 0.4m 
59548.125 i       12.77 0.04 Las Cumbres 0.4m 
59548.126 i       12.81 0.04 Las Cumbres 0.4m 
59548.511         12.16 0.00 DLT40            
59548.804 U       11.90 0.02 Las Cumbres 1m   
59548.806 U       11.91 0.02 Las Cumbres 1m   
59548.807 B       12.13 0.01 Las Cumbres 1m   
59548.808 B       12.13 0.01 Las Cumbres 1m   
59548.892 U       11.91 0.02 Las Cumbres 1m   
59548.894 U       11.91 0.02 Las Cumbres 1m   
59548.895 B       12.13 0.01 Las Cumbres 1m   
59548.896 B       12.13 0.01 Las Cumbres 1m   
59548.898 V       12.12 0.01 Las Cumbres 1m   
59548.898 V       12.12 0.01 Las Cumbres 1m   
59548.899 g       12.00 0.01 Las Cumbres 1m   
59548.900 g       12.00 0.01 Las Cumbres 1m   
59548.901 r       12.10 0.01 Las Cumbres 1m   
59548.902 r       12.10 0.01 Las Cumbres 1m   
59548.903 i       12.81 0.01 Las Cumbres 1m   
59548.903 i       12.81 0.01 Las Cumbres 1m   
59549.129 B       12.34 0.04 Las Cumbres 0.4m 
59549.129 B       12.38 0.04 Las Cumbres 0.4m 
59549.130 V       12.12 0.03 Las Cumbres 0.4m 
59549.131 V       12.12 0.03 Las Cumbres 0.4m 
59549.131 g       12.11 0.03 Las Cumbres 0.4m 
59549.132 g       12.10 0.03 Las Cumbres 0.4m 
59549.133 r       12.11 0.03 Las Cumbres 0.4m 
59549.134 r       12.11 0.03 Las Cumbres 0.4m 
59549.134 i       12.90 0.04 Las Cumbres 0.4m 
59549.135 i       12.90 0.04 Las Cumbres 0.4m 
59549.525         12.16 0.00 DLT40            
59550.136 B       12.28 0.04 Las Cumbres 0.4m 
59550.137 B       12.39 0.06 Las Cumbres 0.4m 
59550.137 V       12.05 0.04 Las Cumbres 0.4m 
59550.138 V       12.05 0.04 Las Cumbres 0.4m 
59550.138 g       12.02 0.03 Las Cumbres 0.4m 
59550.139 g       11.99 0.03 Las Cumbres 0.4m 
59550.140 r       12.03 0.03 Las Cumbres 0.4m 
59550.141 r       11.99 0.03 Las Cumbres 0.4m 
59550.141 i       12.87 0.05 Las Cumbres 0.4m 
59550.142 i       12.83 0.06 Las Cumbres 0.4m 
59550.525 U       12.00 0.02 Las Cumbres 1m   
59550.526 U       11.99 0.02 Las Cumbres 1m   
59550.574 U       11.99 0.02 Las Cumbres 1m   
59550.575 U       11.99 0.02 Las Cumbres 1m   
59550.577 B       12.19 0.01 Las Cumbres 1m   
59550.578 B       12.19 0.01 Las Cumbres 1m   
59550.579 V       12.12 0.01 Las Cumbres 1m   
59550.579 V       12.12 0.01 Las Cumbres 1m   
59550.580 g       12.03 0.01 Las Cumbres 1m   
59550.581 g       12.04 0.01 Las Cumbres 1m   
59550.582 r       12.12 0.01 Las Cumbres 1m   
59550.583 r       12.13 0.01 Las Cumbres 1m   
59550.584 i       12.87 0.01 Las Cumbres 1m   
59550.584 i       12.86 0.01 Las Cumbres 1m   
59550.748 UVW1    13.58 0.05 Swift            
59550.750 U_S     12.04 0.04 Swift            
59550.751 B_S     12.17 0.04 Swift            
59550.752 UVW2    15.07 0.07 Swift            
59550.755 V_S     12.00 0.04 Swift            
59550.756 UVM2    16.12 0.06 Swift            
59551.163 B       12.34 0.05 Las Cumbres 0.4m 
59551.164 B       12.33 0.05 Las Cumbres 0.4m 
59551.165 V       12.09 0.04 Las Cumbres 0.4m 
59551.165 V       12.08 0.04 Las Cumbres 0.4m 
59551.166 g       12.07 0.03 Las Cumbres 0.4m 
59551.167 g       12.09 0.03 Las Cumbres 0.4m 
59551.168 r       12.07 0.03 Las Cumbres 0.4m 
59551.168 r       12.05 0.03 Las Cumbres 0.4m 
59551.169 i       12.86 0.04 Las Cumbres 0.4m 
59551.169 i       12.90 0.04 Las Cumbres 0.4m 
59551.594 U       12.04 0.02 Las Cumbres 1m   
59551.595 U       12.05 0.02 Las Cumbres 1m   
59551.597 B       12.24 0.01 Las Cumbres 1m   
59551.597 B       12.23 0.01 Las Cumbres 1m   
59551.599 V       12.14 0.01 Las Cumbres 1m   
59551.599 V       12.14 0.01 Las Cumbres 1m   
59551.600 g       12.06 0.01 Las Cumbres 1m   
59551.601 g       12.06 0.01 Las Cumbres 1m   
59551.602 r       12.15 0.01 Las Cumbres 1m   
59551.603 r       12.14 0.01 Las Cumbres 1m   
59551.603 i       12.91 0.01 Las Cumbres 1m   
59551.604 i       12.91 0.02 Las Cumbres 1m   
59551.675         12.19 0.00 DLT40            
59552.170 B       12.32 0.05 Las Cumbres 0.4m 
59552.171 B       12.43 0.05 Las Cumbres 0.4m 
59552.172 V       12.08 0.04 Las Cumbres 0.4m 
59552.172 V       12.10 0.04 Las Cumbres 0.4m 
59552.173 g       12.05 0.03 Las Cumbres 0.4m 
59552.173 g       12.07 0.03 Las Cumbres 0.4m 
59552.174 r       12.07 0.03 Las Cumbres 0.4m 
59552.175 r       12.04 0.03 Las Cumbres 0.4m 
59552.175 i       12.92 0.04 Las Cumbres 0.4m 
59552.176 i       12.96 0.05 Las Cumbres 0.4m 
59552.756         12.24 0.00 DLT40            
59553.178 B       12.40 0.05 Las Cumbres 0.4m 
59553.179 B       12.40 0.04 Las Cumbres 0.4m 
59553.180 V       12.23 0.03 Las Cumbres 0.4m 
59553.181 V       12.19 0.03 Las Cumbres 0.4m 
59553.181 g       12.22 0.03 Las Cumbres 0.4m 
59553.182 g       12.20 0.03 Las Cumbres 0.4m 
59553.183 r       12.23 0.03 Las Cumbres 0.4m 
59553.184 r       12.22 0.03 Las Cumbres 0.4m 
59553.184 i       12.97 0.04 Las Cumbres 0.4m 
59553.185 i       13.02 0.04 Las Cumbres 0.4m 
59553.265 U       12.16 0.02 Las Cumbres 1m   
59553.266 U       12.16 0.02 Las Cumbres 1m   
59553.268 B       12.27 0.01 Las Cumbres 1m   
59553.269 B       12.26 0.01 Las Cumbres 1m   
59553.270 V       12.17 0.01 Las Cumbres 1m   
59553.270 V       12.17 0.01 Las Cumbres 1m   
59553.271 g       12.08 0.01 Las Cumbres 1m   
59553.272 g       12.07 0.01 Las Cumbres 1m   
59553.273 r       12.18 0.01 Las Cumbres 1m   
59553.274 r       12.19 0.01 Las Cumbres 1m   
59553.274 i       12.97 0.01 Las Cumbres 1m   
59553.275 i       12.96 0.01 Las Cumbres 1m   
59553.800 UVW1    13.97 0.05 Swift            
59553.802 U_S     12.30 0.08 Swift            
59553.803 B_S     12.31 0.04 Swift            
59553.804 UVW2    15.31 0.07 Swift            
59553.807 V_S     12.05 0.04 Swift            
59553.808 UVM2    16.24 0.06 Swift            
59554.187 B       12.61 0.06 Las Cumbres 0.4m 
59554.188 B       12.69 0.06 Las Cumbres 0.4m 
59554.189 V       12.15 0.04 Las Cumbres 0.4m 
59554.189 V       12.17 0.04 Las Cumbres 0.4m 
59554.190 g       12.10 0.03 Las Cumbres 0.4m 
59554.191 g       12.09 0.03 Las Cumbres 0.4m 
59554.191 r       12.23 0.03 Las Cumbres 0.4m 
59554.192 r       12.17 0.04 Las Cumbres 0.4m 
59554.192 i       12.97 0.06 Las Cumbres 0.4m 
59554.193 i       13.01 0.05 Las Cumbres 0.4m 
59555.155 U       12.30 0.02 Las Cumbres 1m   
59555.156 U       12.31 0.02 Las Cumbres 1m   
59555.158 B       12.46 0.02 Las Cumbres 1m   
59555.159 B       12.46 0.02 Las Cumbres 1m   
59555.160 V       12.25 0.02 Las Cumbres 1m   
59555.160 V       12.24 0.02 Las Cumbres 1m   
59555.161 g       12.21 0.01 Las Cumbres 1m   
59555.162 g       12.23 0.01 Las Cumbres 1m   
59555.163 r       12.29 0.01 Las Cumbres 1m   
59555.164 r       12.30 0.01 Las Cumbres 1m   
59555.164 i       13.08 0.01 Las Cumbres 1m   
59555.165 i       13.07 0.01 Las Cumbres 1m   
59555.288 B       12.53 0.04 Las Cumbres 0.4m 
59555.289 B       12.66 0.04 Las Cumbres 0.4m 
59555.290 V       12.28 0.03 Las Cumbres 0.4m 
59555.290 V       12.30 0.03 Las Cumbres 0.4m 
59555.291 g       12.30 0.03 Las Cumbres 0.4m 
59555.292 g       12.32 0.03 Las Cumbres 0.4m 
59555.293 r       12.34 0.03 Las Cumbres 0.4m 
59555.293 r       12.34 0.03 Las Cumbres 0.4m 
59555.294 i       13.09 0.04 Las Cumbres 0.4m 
59555.294 i       13.08 0.04 Las Cumbres 0.4m 
59556.835 B       12.62 0.06 Las Cumbres 0.4m 
59556.836 B       12.67 0.06 Las Cumbres 0.4m 
59556.837 V       12.35 0.04 Las Cumbres 0.4m 
59556.837 V       12.26 0.04 Las Cumbres 0.4m 
59556.838 g       12.23 0.04 Las Cumbres 0.4m 
59556.839 g       12.21 0.04 Las Cumbres 0.4m 
59556.840 r       12.42 0.04 Las Cumbres 0.4m 
59556.840 r       12.39 0.04 Las Cumbres 0.4m 
59556.841 i       13.45 0.13 Las Cumbres 0.4m 
59556.841 i       13.27 0.12 Las Cumbres 0.4m 
59557.442 UVW1    14.39 0.05 Swift            
59557.444 U_S     12.81 0.04 Swift            
59557.445 B_S     12.59 0.04 Swift            
59557.579 UVW2    15.55 0.09 Swift            
59557.621         12.52 0.00 DLT40            
59557.953 B       12.58 0.04 Las Cumbres 0.4m 
59557.954 B       12.59 0.04 Las Cumbres 0.4m 
59557.955 V       12.29 0.04 Las Cumbres 0.4m 
59557.955 V       12.23 0.04 Las Cumbres 0.4m 
59557.956 g       12.28 0.03 Las Cumbres 0.4m 
59557.957 g       12.26 0.03 Las Cumbres 0.4m 
59557.957 r       12.40 0.03 Las Cumbres 0.4m 
59557.958 r       12.39 0.03 Las Cumbres 0.4m 
59557.958 i       13.33 0.06 Las Cumbres 0.4m 
59557.959 i       13.35 0.06 Las Cumbres 0.4m 
59557.962 B       12.64 0.02 Las Cumbres 1m   
59557.962 B       12.63 0.02 Las Cumbres 1m   
59557.963 V       12.44 0.02 Las Cumbres 1m   
59557.963 V       12.42 0.02 Las Cumbres 1m   
59557.964 g       12.33 0.02 Las Cumbres 1m   
59557.965 g       12.34 0.02 Las Cumbres 1m   
59557.965 r       12.52 0.02 Las Cumbres 1m   
59557.966 r       12.51 0.02 Las Cumbres 1m   
59557.966 i       13.37 0.02 Las Cumbres 1m   
59557.967 i       13.35 0.02 Las Cumbres 1m   
59558.971 B       12.71 0.01 Las Cumbres 1m   
59558.971 B       12.71 0.01 Las Cumbres 1m   
59558.972 V       12.48 0.02 Las Cumbres 1m   
59558.973 V       12.48 0.02 Las Cumbres 1m   
59558.973 g       12.42 0.01 Las Cumbres 1m   
59558.974 g       12.42 0.01 Las Cumbres 1m   
59558.974 r       12.60 0.01 Las Cumbres 1m   
59558.975 r       12.59 0.01 Las Cumbres 1m   
59558.975 i       13.43 0.01 Las Cumbres 1m   
59558.976 i       13.43 0.01 Las Cumbres 1m   
59559.027 B       12.81 0.07 Las Cumbres 0.4m 
59559.028 B       12.73 0.07 Las Cumbres 0.4m 
59559.029 V       12.42 0.05 Las Cumbres 0.4m 
59559.029 V       12.41 0.05 Las Cumbres 0.4m 
59559.030 g       12.40 0.04 Las Cumbres 0.4m 
59559.030 g       12.51 0.04 Las Cumbres 0.4m 
59559.031 r       12.58 0.04 Las Cumbres 0.4m 
59559.032 r       12.51 0.04 Las Cumbres 0.4m 
59559.032 i       13.43 0.08 Las Cumbres 0.4m 
59559.033 i       13.52 0.08 Las Cumbres 0.4m 
59559.167 UVW1    14.61 0.05 Swift            
59559.169 U_S     13.03 0.04 Swift            
59559.170 B_S     12.83 0.04 Swift            
59559.171 UVW2    15.80 0.07 Swift            
59559.173 V_S     12.33 0.04 Swift            
59559.174 UVM2    16.80 0.08 Swift            
59559.986 B       12.81 0.02 Las Cumbres 1m   
59559.987 B       12.78 0.02 Las Cumbres 1m   
59559.987 V       12.56 0.02 Las Cumbres 1m   
59559.988 V       12.55 0.02 Las Cumbres 1m   
59559.988 g       12.52 0.01 Las Cumbres 1m   
59559.989 g       12.53 0.01 Las Cumbres 1m   
59559.990 r       12.69 0.02 Las Cumbres 1m   
59559.990 r       12.67 0.02 Las Cumbres 1m   
59559.991 i       13.51 0.02 Las Cumbres 1m   
59559.991 i       13.51 0.02 Las Cumbres 1m   
59560.032 B       13.18 0.06 Las Cumbres 0.4m 
59560.033 B       12.98 0.04 Las Cumbres 0.4m 
59560.034 V       12.64 0.04 Las Cumbres 0.4m 
59560.035 V       12.53 0.04 Las Cumbres 0.4m 
59560.035 g       12.56 0.03 Las Cumbres 0.4m 
59560.036 g       12.60 0.03 Las Cumbres 0.4m 
59560.037 r       12.71 0.03 Las Cumbres 0.4m 
59560.038 r       12.73 0.03 Las Cumbres 0.4m 
59560.038 i       13.61 0.05 Las Cumbres 0.4m 
59560.039 i       13.53 0.06 Las Cumbres 0.4m 
59560.322         12.69 0.00 DLT40            
59561.038 B       13.01 0.04 Las Cumbres 0.4m 
59561.039 B       13.06 0.04 Las Cumbres 0.4m 
59561.039 V       12.66 0.03 Las Cumbres 0.4m 
59561.040 V       12.66 0.03 Las Cumbres 0.4m 
59561.041 g       12.65 0.03 Las Cumbres 0.4m 
59561.041 g       12.62 0.03 Las Cumbres 0.4m 
59561.042 r       12.75 0.03 Las Cumbres 0.4m 
59561.043 r       12.76 0.03 Las Cumbres 0.4m 
59561.044 i       13.57 0.06 Las Cumbres 0.4m 
59561.044 i       13.42 0.06 Las Cumbres 0.4m 
59561.045 UVW1    14.84 0.05 Swift            
59561.047 U_S     13.30 0.05 Swift            
59561.142 B       12.94 0.02 Las Cumbres 1m   
59561.143 B       12.95 0.02 Las Cumbres 1m   
59561.144 V       12.60 0.02 Las Cumbres 1m   
59561.144 V       12.61 0.02 Las Cumbres 1m   
59561.145 g       12.59 0.01 Las Cumbres 1m   
59561.145 g       12.60 0.01 Las Cumbres 1m   
59561.146 r       12.74 0.01 Las Cumbres 1m   
59561.146 r       12.72 0.01 Las Cumbres 1m   
59561.147 i       13.52 0.02 Las Cumbres 1m   
59561.147 i       13.53 0.02 Las Cumbres 1m   
59561.226 B_S     12.98 0.04 Swift            
59561.227 UVW2    16.07 0.09 Swift            
59561.230 UVM2    16.95 0.09 Swift            
59561.230 V_S     12.45 0.04 Swift            
59562.044 B       13.11 0.05 Las Cumbres 0.4m 
59562.045 B       13.11 0.04 Las Cumbres 0.4m 
59562.046 V       12.75 0.04 Las Cumbres 0.4m 
59562.047 V       12.76 0.04 Las Cumbres 0.4m 
59562.047 g       12.76 0.03 Las Cumbres 0.4m 
59562.048 g       12.70 0.04 Las Cumbres 0.4m 
59562.049 r       12.80 0.03 Las Cumbres 0.4m 
59562.050 r       12.81 0.04 Las Cumbres 0.4m 
59562.050 i       13.55 0.06 Las Cumbres 0.4m 
59562.051 i       13.45 0.06 Las Cumbres 0.4m 
59562.436 B       13.10 0.02 Las Cumbres 1m   
59562.436 B       13.11 0.02 Las Cumbres 1m   
59562.437 V       12.69 0.02 Las Cumbres 1m   
59562.437 V       12.68 0.02 Las Cumbres 1m   
59562.438 g       12.71 0.01 Las Cumbres 1m   
59562.438 g       12.70 0.01 Las Cumbres 1m   
59562.439 r       12.82 0.02 Las Cumbres 1m   
59562.440 r       12.80 0.01 Las Cumbres 1m   
59562.440 i       13.59 0.02 Las Cumbres 1m   
59562.441 i       13.57 0.02 Las Cumbres 1m   
59563.051 B       13.52 0.09 Las Cumbres 0.4m 
59563.052 B       13.39 0.08 Las Cumbres 0.4m 
59563.053 V       12.72 0.04 Las Cumbres 0.4m 
59563.054 V       12.73 0.04 Las Cumbres 0.4m 
59563.054 g       12.75 0.04 Las Cumbres 0.4m 
59563.055 g       12.78 0.04 Las Cumbres 0.4m 
59563.056 r       12.80 0.04 Las Cumbres 0.4m 
59563.056 r       12.81 0.04 Las Cumbres 0.4m 
59563.057 i       13.64 0.08 Las Cumbres 0.4m 
59563.057 i       13.62 0.07 Las Cumbres 0.4m 
59563.535 B       13.23 0.02 Las Cumbres 1m   
59563.536 B       13.31 0.04 Las Cumbres 1m   
59563.536 V       12.70 0.02 Las Cumbres 1m   
59563.537 V       12.80 0.03 Las Cumbres 1m   
59563.557 UVW1    15.15 0.05 Swift            
59563.559 U_S     13.64 0.05 Swift            
59563.560 B_S     13.22 0.04 Swift            
59563.561 UVW2    16.30 0.08 Swift            
59563.564 V_S     12.62 0.04 Swift            
59563.565 UVM2    17.17 0.09 Swift            
59564.058 B       13.38 0.07 Las Cumbres 0.4m 
59564.059 B       13.38 0.08 Las Cumbres 0.4m 
59564.060 V       12.75 0.04 Las Cumbres 0.4m 
59564.060 V       12.68 0.05 Las Cumbres 0.4m 
59564.061 g       12.87 0.03 Las Cumbres 0.4m 
59564.062 g       12.82 0.04 Las Cumbres 0.4m 
59564.063 r       12.86 0.04 Las Cumbres 0.4m 
59564.063 r       12.83 0.03 Las Cumbres 0.4m 
59564.064 i       13.56 0.08 Las Cumbres 0.4m 
59564.064 i       13.62 0.07 Las Cumbres 0.4m 
59564.796 B       13.36 0.03 Las Cumbres 1m   
59564.797 B       13.37 0.03 Las Cumbres 1m   
59564.797 V       12.80 0.02 Las Cumbres 1m   
59564.798 V       12.75 0.02 Las Cumbres 1m   
59564.799 g       12.92 0.02 Las Cumbres 1m   
59564.799 g       12.92 0.02 Las Cumbres 1m   
59564.800 r       12.84 0.02 Las Cumbres 1m   
59564.800 r       12.85 0.02 Las Cumbres 1m   
59564.801 i       13.58 0.02 Las Cumbres 1m   
59564.801 i       13.56 0.03 Las Cumbres 1m   
59565.244         12.86 0.00 DLT40            
59565.810 UVW1    15.35 0.07 Swift            
59565.812 U_S     13.92 0.05 Swift            
59565.813 B_S     13.52 0.07 Swift            
59565.814 UVW2    16.61 0.10 Swift            
59565.817 V_S     12.77 0.04 Swift            
59565.818 UVM2    17.44 0.09 Swift            
59566.322         12.90 0.00 DLT40            
59567.332 U_S     14.33 0.05 Swift            
59567.333 B_S     14.26 0.04 Swift            
59567.337 V_S     13.17 0.04 Swift            
59567.398 UVW1    15.56 0.07 Swift            
59567.401 UVW2    16.32 0.09 Swift            
59567.404 UVM2    17.53 0.12 Swift            
59571.221 B       14.02 0.02 Las Cumbres 1m   
59571.221 B       14.02 0.02 Las Cumbres 1m   
59571.222 V       13.08 0.02 Las Cumbres 1m   
59571.222 V       13.08 0.02 Las Cumbres 1m   
59571.223 g       13.48 0.02 Las Cumbres 1m   
59571.223 g       13.49 0.01 Las Cumbres 1m   
59571.224 r       12.95 0.01 Las Cumbres 1m   
59571.225 r       12.94 0.01 Las Cumbres 1m   
59571.225 i       13.40 0.01 Las Cumbres 1m   
59571.226 i       13.39 0.01 Las Cumbres 1m   
59571.314 UVW1    15.86 0.06 Swift            
59571.315 U_S     14.50 0.05 Swift            
59571.316 UVW2    17.16 0.09 Swift            
59571.316 B_S     14.01 0.04 Swift            
59571.319 V_S     12.95 0.04 Swift            
59571.320 UVM2    17.92 0.10 Swift            
59573.440 B       14.22 0.02 Las Cumbres 1m   
59573.441 B       14.23 0.02 Las Cumbres 1m   
59573.442 V       13.19 0.02 Las Cumbres 1m   
59573.442 V       13.17 0.02 Las Cumbres 1m   
59573.443 g       13.71 0.01 Las Cumbres 1m   
59573.443 g       13.71 0.01 Las Cumbres 1m   
59573.444 r       12.99 0.01 Las Cumbres 1m   
59573.444 r       12.99 0.02 Las Cumbres 1m   
59573.445 i       13.35 0.02 Las Cumbres 1m   
59573.445 i       13.36 0.02 Las Cumbres 1m   
59574.229 UVW1    16.38 0.07 Swift            
59574.230 UVW2    17.43 0.09 Swift            
59574.230 U_S     14.87 0.05 Swift            
59574.230 B_S     14.31 0.04 Swift            
59574.232 UVM2    18.08 0.11 Swift            
59574.232 V_S     13.10 0.04 Swift            
59576.067         13.17 0.00 DLT40            
59576.156 B       14.45 0.02 Las Cumbres 1m   
59576.156 B       14.44 0.02 Las Cumbres 1m   
59576.157 V       13.33 0.01 Las Cumbres 1m   
59576.158 V       13.33 0.01 Las Cumbres 1m   
59576.158 g       13.92 0.01 Las Cumbres 1m   
59576.159 g       13.92 0.01 Las Cumbres 1m   
59576.159 r       13.07 0.01 Las Cumbres 1m   
59576.160 r       13.07 0.01 Las Cumbres 1m   
59576.160 i       13.35 0.01 Las Cumbres 1m   
59576.161 i       13.34 0.01 Las Cumbres 1m   
59577.195         13.20 0.00 DLT40            
59577.278 UVW1    16.41 0.06 Swift            
59577.281 U_S     14.98 0.05 Swift            
59577.282 B_S     14.48 0.04 Swift            
59577.283 UVW2    17.48 0.09 Swift            
59577.288 V_S     13.23 0.04 Swift            
59577.289 UVM2    18.35 0.12 Swift            
59578.198         13.24 0.00 DLT40            
59578.798 U       14.81 0.05 Las Cumbres 1m   
59578.798 U       14.60 0.04 Las Cumbres 1m   
59578.799 B       14.64 0.02 Las Cumbres 1m   
59578.800 B       14.59 0.02 Las Cumbres 1m   
59578.800 V       13.47 0.02 Las Cumbres 1m   
59578.801 V       13.47 0.02 Las Cumbres 1m   
59578.801 g       14.17 0.01 Las Cumbres 1m   
59578.802 g       14.15 0.01 Las Cumbres 1m   
59578.803 r       13.16 0.02 Las Cumbres 1m   
59578.803 r       13.18 0.01 Las Cumbres 1m   
59578.804 i       13.37 0.02 Las Cumbres 1m   
59578.804 i       13.40 0.02 Las Cumbres 1m   
59579.078         13.29 0.00 DLT40            
59580.078         13.38 0.00 DLT40            
59580.345 UVW1    16.55 0.07 Swift            
59580.348 U_S     15.16 0.05 Swift            
59580.350 B_S     14.69 0.04 Swift            
59580.351 UVW2    17.68 0.14 Swift            
59580.481 V_S     13.40 0.06 Swift            
59580.482 UVM2    18.36 0.27 Swift            
59581.081         13.43 0.00 DLT40            
59581.506 U       14.95 0.05 Las Cumbres 1m   
59581.507 U       14.96 0.05 Las Cumbres 1m   
59581.508 B       14.79 0.02 Las Cumbres 1m   
59581.508 B       14.78 0.02 Las Cumbres 1m   
59581.509 V       13.64 0.02 Las Cumbres 1m   
59581.510 V       13.64 0.02 Las Cumbres 1m   
59581.510 g       14.33 0.01 Las Cumbres 1m   
59581.511 g       14.32 0.02 Las Cumbres 1m   
59581.511 r       13.34 0.01 Las Cumbres 1m   
59581.512 r       13.34 0.01 Las Cumbres 1m   
59581.513 i       13.49 0.02 Las Cumbres 1m   
59581.513 i       13.49 0.02 Las Cumbres 1m   
59582.078         13.45 0.00 DLT40            
59583.584 UVW1    16.69 0.08 Swift            
59583.587 U_S     15.30 0.06 Swift            
59583.588 UVW2    18.02 0.13 Swift            
59583.588 B_S     14.86 0.04 Swift            
59583.593 UVM2    18.68 0.16 Swift            
59583.593 V_S     13.58 0.04 Swift            
59584.080         13.57 0.00 DLT40            
59584.217 U       15.04 0.04 Las Cumbres 1m   
59584.217 U       15.07 0.04 Las Cumbres 1m   
59584.218 B       14.88 0.02 Las Cumbres 1m   
59584.219 B       14.88 0.02 Las Cumbres 1m   
59584.219 V       13.83 0.02 Las Cumbres 1m   
59584.220 V       13.79 0.02 Las Cumbres 1m   
59584.220 g       14.48 0.01 Las Cumbres 1m   
59584.221 g       14.48 0.01 Las Cumbres 1m   
59584.222 r       13.51 0.02 Las Cumbres 1m   
59584.222 r       13.49 0.02 Las Cumbres 1m   
59584.223 i       13.68 0.02 Las Cumbres 1m   
59584.223 i       13.68 0.02 Las Cumbres 1m   
59585.173         13.66 0.00 DLT40            
59586.305         13.72 0.00 DLT40            
59586.371 UVW1    16.83 0.08 Swift            
59586.374 U_S     15.46 0.06 Swift            
59586.375 B_S     15.00 0.04 Swift            
59586.376 UVW2    18.00 0.12 Swift            
59586.381 V_S     13.80 0.04 Swift            
59586.382 UVM2    18.64 0.15 Swift            
59587.138 U       15.04 0.03 Las Cumbres 1m   
59587.139 U       15.15 0.03 Las Cumbres 1m   
59587.140 B       14.99 0.02 Las Cumbres 1m   
59587.140 B       15.02 0.02 Las Cumbres 1m   
59587.141 V       13.92 0.02 Las Cumbres 1m   
59587.141 V       13.95 0.02 Las Cumbres 1m   
59587.142 g       14.60 0.02 Las Cumbres 1m   
59587.143 g       14.60 0.01 Las Cumbres 1m   
59587.143 r       13.69 0.02 Las Cumbres 1m   
59587.144 r       13.68 0.01 Las Cumbres 1m   
59587.144 i       13.89 0.02 Las Cumbres 1m   
59587.145 i       13.88 0.02 Las Cumbres 1m   
59589.798         13.94 0.00 DLT40            
59590.765         13.95 0.00 DLT40            
59590.796 U       14.93 0.08 Las Cumbres 1m   
59590.796 U       15.09 0.10 Las Cumbres 1m   
59590.797 B       15.04 0.03 Las Cumbres 1m   
59590.798 B       15.08 0.03 Las Cumbres 1m   
59590.798 V       14.09 0.02 Las Cumbres 1m   
59590.799 V       14.08 0.02 Las Cumbres 1m   
59590.799 g       14.68 0.02 Las Cumbres 1m   
59590.800 g       14.68 0.02 Las Cumbres 1m   
59590.801 r       13.84 0.02 Las Cumbres 1m   
59590.801 r       13.85 0.02 Las Cumbres 1m   
59590.802 i       14.08 0.02 Las Cumbres 1m   
59590.802 i       14.07 0.02 Las Cumbres 1m   
59591.601         14.01 0.00 DLT40            
59591.622 UVW1    16.97 0.10 Swift            
59591.623 U_S     15.51 0.07 Swift            
59591.623 B_S     15.06 0.05 Swift            
59591.624 UVW2    18.00 0.15 Swift            
59591.625 V_S     13.97 0.05 Swift            
59591.626 UVM2    18.95 0.24 Swift            
59592.564         14.05 0.00 DLT40            
59593.075 U       15.37 0.05 Las Cumbres 1m   
59593.076 U       15.22 0.05 Las Cumbres 1m   
59593.076 B       15.11 0.02 Las Cumbres 1m   
59593.077 B       15.18 0.02 Las Cumbres 1m   
59593.078 V       14.19 0.02 Las Cumbres 1m   
59593.078 V       14.15 0.02 Las Cumbres 1m   
59593.079 g       14.71 0.02 Las Cumbres 1m   
59593.079 g       14.71 0.02 Las Cumbres 1m   
59593.080 r       13.93 0.02 Las Cumbres 1m   
59593.080 r       13.94 0.02 Las Cumbres 1m   
59593.081 i       14.16 0.02 Las Cumbres 1m   
59593.081 i       14.17 0.02 Las Cumbres 1m   
59593.763         14.08 0.00 DLT40            
59594.557         14.05 0.00 DLT40            
59595.558         14.14 0.00 DLT40            
59595.795 U       15.59 0.11 Las Cumbres 1m   
59595.795 U       15.33 0.09 Las Cumbres 1m   
59595.796 B       15.18 0.03 Las Cumbres 1m   
59595.797 B       15.21 0.03 Las Cumbres 1m   
59595.797 V       14.20 0.02 Las Cumbres 1m   
59595.798 V       14.20 0.02 Las Cumbres 1m   
59595.798 g       14.76 0.02 Las Cumbres 1m   
59595.799 g       14.76 0.02 Las Cumbres 1m   
59595.800 r       14.03 0.02 Las Cumbres 1m   
59595.800 r       14.05 0.02 Las Cumbres 1m   
59595.801 i       14.30 0.02 Las Cumbres 1m   
59595.801 i       14.28 0.02 Las Cumbres 1m   
59596.673 UVW1    17.21 0.08 Swift            
59596.675 U_S     15.71 0.06 Swift            
59596.676 UVW2    18.20 0.13 Swift            
59596.676 B_S     15.19 0.04 Swift            
59596.679 V_S     14.11 0.05 Swift            
59596.680 UVM2 >  18.80      Swift            
59596.734         14.18 0.01 DLT40            
59598.626         14.26 0.01 DLT40            
59599.597         14.29 0.00 DLT40            
59600.123         14.26 0.00 DLT40            
59600.447 U       15.37 0.02 Las Cumbres 1m   
59600.449 U       15.47 0.03 Las Cumbres 1m   
59600.450 B       15.24 0.01 Las Cumbres 1m   
59600.451 B       15.23 0.01 Las Cumbres 1m   
59600.452 V       14.35 0.01 Las Cumbres 1m   
59600.453 V       14.35 0.01 Las Cumbres 1m   
59600.454 g       14.84 0.01 Las Cumbres 1m   
59600.455 g       14.84 0.01 Las Cumbres 1m   
59600.456 r       14.19 0.01 Las Cumbres 1m   
59600.457 r       14.18 0.01 Las Cumbres 1m   
59600.458 i       14.47 0.01 Las Cumbres 1m   
59600.459 i       14.50 0.01 Las Cumbres 1m   
59600.619         14.33 0.00 DLT40            
59601.661         14.34 0.01 DLT40            
59602.745         14.36 0.01 DLT40            
59603.272         14.41 0.00 DLT40            
59603.781 U       15.38 0.09 Las Cumbres 1m   
59603.782 U       15.27 0.10 Las Cumbres 1m   
59603.783 B       15.27 0.04 Las Cumbres 1m   
59603.784 B       15.23 0.03 Las Cumbres 1m   
59603.785 V       14.45 0.02 Las Cumbres 1m   
59603.786 V       14.44 0.02 Las Cumbres 1m   
59603.787 g       14.91 0.02 Las Cumbres 1m   
59603.788 g       14.89 0.02 Las Cumbres 1m   
59603.789 r       14.33 0.02 Las Cumbres 1m   
59603.790 r       14.35 0.02 Las Cumbres 1m   
59603.791 i       14.64 0.03 Las Cumbres 1m   
59603.792 i       14.60 0.03 Las Cumbres 1m   
59606.089         14.46 0.00 DLT40            
59606.735         14.55 0.01 DLT40            
59607.513 B       15.24 0.04 Las Cumbres 1m   
59607.514 B       15.41 0.04 Las Cumbres 1m   
59607.516 V       14.55 0.03 Las Cumbres 1m   
59607.517 V       14.57 0.03 Las Cumbres 1m   
59607.518 g       14.92 0.03 Las Cumbres 1m   
59607.519 g       14.92 0.02 Las Cumbres 1m   
59607.520 r       14.41 0.02 Las Cumbres 1m   
59607.521 r       14.40 0.02 Las Cumbres 1m   
59607.522 i       14.72 0.04 Las Cumbres 1m   
59607.522 i       14.80 0.03 Las Cumbres 1m   
59609.206         14.54 0.00 DLT40            
59610.689         14.64 0.01 DLT40            
59611.741         14.67 0.00 DLT40            
59612.104 U       15.57 0.02 Las Cumbres 1m   
59612.105 U       15.57 0.02 Las Cumbres 1m   
59612.107 B       15.37 0.01 Las Cumbres 1m   
59612.108 B       15.36 0.01 Las Cumbres 1m   
59612.109 V       14.66 0.01 Las Cumbres 1m   
59612.109 V       14.67 0.01 Las Cumbres 1m   
59612.110 g       14.98 0.01 Las Cumbres 1m   
59612.111 g       14.97 0.01 Las Cumbres 1m   
59612.113 r       14.55 0.01 Las Cumbres 1m   
59612.113 r       14.54 0.01 Las Cumbres 1m   
59612.114 i       14.91 0.01 Las Cumbres 1m   
59612.115 i       14.89 0.01 Las Cumbres 1m   
59612.599         14.65 0.01 DLT40            
59613.686         14.73 0.00 DLT40            
59615.219         14.77 0.00 DLT40            
59615.691         14.79 0.01 DLT40            
59615.792 U       15.61 0.03 Las Cumbres 1m   
59615.793 U       15.66 0.03 Las Cumbres 1m   
59615.795 B       15.45 0.02 Las Cumbres 1m   
59615.796 B       15.45 0.02 Las Cumbres 1m   
59615.797 V       14.77 0.01 Las Cumbres 1m   
59615.798 V       14.76 0.02 Las Cumbres 1m   
59615.799 g       15.04 0.01 Las Cumbres 1m   
59615.800 g       15.03 0.01 Las Cumbres 1m   
59615.801 r       14.70 0.01 Las Cumbres 1m   
59615.802 r       14.68 0.01 Las Cumbres 1m   
59615.803 i       15.04 0.02 Las Cumbres 1m   
59615.803 i       15.07 0.02 Las Cumbres 1m   
59617.195         14.79 0.00 DLT40            
59618.088         14.79 0.00 DLT40            
59618.530         14.88 0.00 DLT40            
59621.792 U       15.65 0.05 Las Cumbres 1m   
59621.793 U       15.75 0.06 Las Cumbres 1m   
59621.795 B       15.50 0.02 Las Cumbres 1m   
59621.796 B       15.52 0.02 Las Cumbres 1m   
59621.797 V       14.92 0.02 Las Cumbres 1m   
59621.798 V       14.93 0.02 Las Cumbres 1m   
59621.799 g       15.12 0.02 Las Cumbres 1m   
59621.800 g       15.11 0.02 Las Cumbres 1m   
59621.801 r       14.86 0.02 Las Cumbres 1m   
59621.802 r       14.84 0.02 Las Cumbres 1m   
59621.803 i       15.26 0.02 Las Cumbres 1m   
59621.803 i       15.27 0.02 Las Cumbres 1m   
59622.217         14.95 0.01 DLT40            
59622.644         14.97 0.01 DLT40            
59623.164         15.02 0.01 DLT40            
59623.560         14.96 0.00 DLT40            
59624.128         15.03 0.00 DLT40            
59625.158         15.02 0.01 DLT40            
59625.594         15.05 0.01 DLT40            
59626.196         15.08 0.01 DLT40            
59626.645         15.08 0.01 DLT40            
59626.870 U       15.72 0.21 Las Cumbres 1m   
59626.871 U       15.59 0.18 Las Cumbres 1m   
59626.873 B       15.67 0.07 Las Cumbres 1m   
59626.874 B       15.51 0.06 Las Cumbres 1m   
59626.875 V       15.02 0.04 Las Cumbres 1m   
59626.876 V       14.93 0.04 Las Cumbres 1m   
59626.877 g       15.09 0.03 Las Cumbres 1m   
59626.878 g       15.12 0.03 Las Cumbres 1m   
59626.879 r       14.96 0.03 Las Cumbres 1m   
59626.880 r       15.01 0.03 Las Cumbres 1m   
59626.881 i       15.43 0.05 Las Cumbres 1m   
59626.881 i       15.39 0.05 Las Cumbres 1m   
59627.201         15.06 0.01 DLT40            
59627.595         15.11 0.01 DLT40            
59628.166         15.06 0.01 DLT40            
59628.543         15.13 0.01 DLT40            
59629.161         15.12 0.01 DLT40            
59629.640         15.16 0.01 DLT40            
59630.200         15.16 0.01 DLT40            
59630.686         15.21 0.01 DLT40            
59631.118 U       15.88 0.04 Las Cumbres 1m   
59631.119 U       15.90 0.04 Las Cumbres 1m   
59631.121 B       15.66 0.02 Las Cumbres 1m   
59631.122 B       15.61 0.02 Las Cumbres 1m   
59631.123 V       15.12 0.02 Las Cumbres 1m   
59631.124 V       15.11 0.02 Las Cumbres 1m   
59631.125 g       15.20 0.01 Las Cumbres 1m   
59631.126 g       15.22 0.02 Las Cumbres 1m   
59631.127 r       15.13 0.02 Las Cumbres 1m   
59631.128 r       15.15 0.02 Las Cumbres 1m   
59631.129 i       15.55 0.02 Las Cumbres 1m   
59631.129 i       15.59 0.02 Las Cumbres 1m   
59631.640         15.23 0.01 DLT40            
59632.569         15.22 0.01 DLT40            
59634.203         15.32 0.01 DLT40            
59634.683         15.33 0.02 DLT40            
59634.775 U       15.99 0.04 Las Cumbres 1m   
59634.776 U       16.06 0.04 Las Cumbres 1m   
59634.777 B       15.73 0.02 Las Cumbres 1m   
59634.778 B       15.75 0.02 Las Cumbres 1m   
59634.780 V       15.22 0.02 Las Cumbres 1m   
59634.780 V       15.23 0.02 Las Cumbres 1m   
59634.781 g       15.29 0.01 Las Cumbres 1m   
59634.782 g       15.29 0.01 Las Cumbres 1m   
59634.783 r       15.26 0.01 Las Cumbres 1m   
59634.784 r       15.28 0.02 Las Cumbres 1m   
59634.785 i       15.74 0.02 Las Cumbres 1m   
59634.786 i       15.69 0.02 Las Cumbres 1m   
59636.144         15.31 0.01 DLT40            
59640.523         15.44 0.01 DLT40            
59640.844 U       16.05 0.06 Las Cumbres 1m   
59640.845 U       16.16 0.06 Las Cumbres 1m   
59640.846 B       15.80 0.02 Las Cumbres 1m   
59640.847 B       15.81 0.02 Las Cumbres 1m   
59640.849 V       15.39 0.02 Las Cumbres 1m   
59640.849 V       15.39 0.02 Las Cumbres 1m   
59640.850 g       15.37 0.01 Las Cumbres 1m   
59640.851 g       15.36 0.01 Las Cumbres 1m   
59640.853 r       15.44 0.02 Las Cumbres 1m   
59640.853 r       15.45 0.02 Las Cumbres 1m   
59640.854 i       15.89 0.03 Las Cumbres 1m   
59640.855 i       15.82 0.03 Las Cumbres 1m   
59642.521         15.52 0.01 DLT40            
59644.536         15.53 0.01 DLT40            
59646.757 U       16.22 0.08 Las Cumbres 1m   
59646.759 U       16.34 0.06 Las Cumbres 1m   
59646.761 B       15.89 0.02 Las Cumbres 1m   
59646.762 B       15.91 0.02 Las Cumbres 1m   
59646.764 V       15.47 0.02 Las Cumbres 1m   
59646.765 V       15.48 0.02 Las Cumbres 1m   
59646.766 g       15.45 0.02 Las Cumbres 1m   
59646.767 g       15.57 0.03 Las Cumbres 1m   
59646.769 r       15.66 0.02 Las Cumbres 1m   
59646.770 r       15.58 0.03 Las Cumbres 1m   
59646.771 i       15.64 0.31 Las Cumbres 1m   
59646.772 i       16.01 0.06 Las Cumbres 1m   
59648.030         15.54 0.01 DLT40            
59652.799 U       16.02 0.13 Las Cumbres 1m   
59652.801 U       16.27 0.16 Las Cumbres 1m   
59652.803 B       16.06 0.04 Las Cumbres 1m   
59652.804 B       15.90 0.05 Las Cumbres 1m   
59652.806 V       15.51 0.05 Las Cumbres 1m   
59652.807 V       15.49 0.04 Las Cumbres 1m   
59652.808 g       15.49 0.03 Las Cumbres 1m   
59652.809 g       15.52 0.03 Las Cumbres 1m   
59652.811 r       15.70 0.04 Las Cumbres 1m   
59652.812 r       15.78 0.03 Las Cumbres 1m   
59652.813 i       16.20 0.06 Las Cumbres 1m   
59652.814 i       16.14 0.06 Las Cumbres 1m   
59655.049         15.81 0.01 DLT40            
59656.086         15.81 0.02 DLT40            
59657.084         15.83 0.02 DLT40            
59659.010 U       16.60 0.04 Las Cumbres 1m   
59659.012 U       16.64 0.04 Las Cumbres 1m   
59659.014 B       16.11 0.01 Las Cumbres 1m   
59659.015 B       16.11 0.01 Las Cumbres 1m   
59659.017 V       15.73 0.01 Las Cumbres 1m   
59659.018 V       15.74 0.01 Las Cumbres 1m   
59659.019 g       15.59 0.01 Las Cumbres 1m   
59659.020 g       15.59 0.01 Las Cumbres 1m   
59659.022 r       15.99 0.02 Las Cumbres 1m   
59659.023 r       16.00 0.02 Las Cumbres 1m   
59659.024 i       16.38 0.02 Las Cumbres 1m   
59659.025 i       16.42 0.02 Las Cumbres 1m   
59664.778 U       16.67 0.08 Las Cumbres 1m   
59664.779 U       16.67 0.07 Las Cumbres 1m   
59664.781 B       16.25 0.02 Las Cumbres 1m   
59664.782 B       16.22 0.02 Las Cumbres 1m   
59664.985 U       16.85 0.12 Las Cumbres 1m   
59664.987 U       17.04 0.12 Las Cumbres 1m   
59664.989 B       16.24 0.02 Las Cumbres 1m   
59664.990 B       16.19 0.02 Las Cumbres 1m   
59664.992 V       15.88 0.02 Las Cumbres 1m   
59664.993 V       15.91 0.02 Las Cumbres 1m   
59664.994 g       15.71 0.01 Las Cumbres 1m   
59664.995 g       15.70 0.01 Las Cumbres 1m   
59664.997 r       16.16 0.02 Las Cumbres 1m   
59664.998 r       16.14 0.02 Las Cumbres 1m   
59664.999 i       16.58 0.03 Las Cumbres 1m   
59665.000 i       16.51 0.03 Las Cumbres 1m   
59670.767 B       16.26 0.05 Las Cumbres 1m   
59670.769 B       16.42 0.09 Las Cumbres 1m   
59670.770 V       15.98 0.08 Las Cumbres 1m   
59670.771 V       16.01 0.07 Las Cumbres 1m   
59670.772 g       15.76 0.03 Las Cumbres 1m   
59670.774 g       15.76 0.02 Las Cumbres 1m   
59670.775 r       16.36 0.06 Las Cumbres 1m   
59670.776 r       16.19 0.05 Las Cumbres 1m   
59670.778 i       16.56 0.08 Las Cumbres 1m   
59670.779 i       16.70 0.10 Las Cumbres 1m   
59674.995         16.20 0.01 DLT40            
59675.991         16.19 0.01 DLT40            
59676.746 U       16.63 0.12 Las Cumbres 1m   
59676.748 U       16.63 0.11 Las Cumbres 1m   
59676.750 B       16.39 0.03 Las Cumbres 1m   
59676.751 B       16.48 0.03 Las Cumbres 1m   
59676.753 V       16.10 0.03 Las Cumbres 1m   
59676.754 V       16.04 0.03 Las Cumbres 1m   
59676.755 g       15.82 0.02 Las Cumbres 1m   
59676.756 g       15.84 0.02 Las Cumbres 1m   
59676.758 r       16.54 0.05 Las Cumbres 1m   
59676.759 r       16.41 0.05 Las Cumbres 1m   
59676.760 i       16.91 0.08 Las Cumbres 1m   
59676.761 i       16.51 0.06 Las Cumbres 1m   
59682.971 U       16.89 0.13 Las Cumbres 1m   
59682.973 U       16.84 0.13 Las Cumbres 1m   
59682.975 B       16.46 0.03 Las Cumbres 1m   
59682.976 B       16.41 0.03 Las Cumbres 1m   
59682.977 V       16.27 0.03 Las Cumbres 1m   
59682.978 V       16.22 0.03 Las Cumbres 1m   
59682.980 g       15.94 0.02 Las Cumbres 1m   
59682.981 g       15.95 0.02 Las Cumbres 1m   
59682.983 r       16.66 0.03 Las Cumbres 1m   
59682.984 r       16.60 0.04 Las Cumbres 1m   
59682.985 i       16.96 0.07 Las Cumbres 1m   
59682.986 i       17.02 0.07 Las Cumbres 1m   
59683.014         16.34 0.01 DLT40            
59684.518         16.49 0.04 DLT40            
59685.010         16.43 0.04 DLT40            
59685.473      >  16.56      DLT40            
59685.994         16.45 0.02 DLT40            
59686.462         16.48 0.03 DLT40            
59687.461         16.54 0.03 DLT40            
59688.712 U       17.58 0.27 Las Cumbres 1m   
59688.713 U       16.90 0.13 Las Cumbres 1m   
59688.715 B       16.62 0.03 Las Cumbres 1m   
59688.717 B       16.62 0.03 Las Cumbres 1m   
59688.718 V       16.40 0.03 Las Cumbres 1m   
59688.719 V       16.28 0.03 Las Cumbres 1m   
59688.720 g       16.02 0.02 Las Cumbres 1m   
59688.722 g       16.01 0.02 Las Cumbres 1m   
59688.723 r       16.80 0.03 Las Cumbres 1m   
59688.724 r       16.82 0.04 Las Cumbres 1m   
59688.725 i       17.03 0.06 Las Cumbres 1m   
59688.726 i       17.18 0.07 Las Cumbres 1m   
59692.020         16.52 0.02 DLT40            
59694.007         16.53 0.04 DLT40            
59697.002         16.60 0.04 DLT40            
59697.474         16.80 0.02 DLT40            
59699.467         16.83 0.03 DLT40            

